The complex AGM, periods of elliptic curves over C and complex elliptic logarithms

We give an account of the complex Arithmetic-Geometric Mean (AGM), as first studied by Gauss, together with details of its relationship with the theory of elliptic curves over $\C$, their period lattices and complex parametrisation. As an application, we present efficient methods for computing bases for the period lattices and elliptic logarithms of points, for arbitrary elliptic curves defined over $\C$. Earlier authors have only treated the case of elliptic curves defined over the real numbers; here, the multi-valued nature of the complex AGM plays an important role. Our method, which we have implemented in both \Magma\ and \Sage, is illustrated with several examples using elliptic curves defined over number fields with real and complex embeddings.

==> anc/elog_ex.out <==
Examples from the paper "The complex AGM, periods of elliptic curves
  over $\CC$ and complex elliptic logarithms" by John E. Cremona and
  Thotsaphon Thongjunthug.  arXiv:1011.0914 [math.NT]


Example 1: Elliptic Curve defined by y^2 = x^3 + (9*i-10)*x + (-i+21) over Number Field in i with defining polynomial x^2 + 1
e1=-2*i + 3, e2=i + 1, e3=i - 4
Check that the inequalities of equation (11) hold:
True True True
a0 =  2.70331029534753078867 - 0.554875258893342750230*I
b0 =  1.67414922803554004045 - 0.895977476129838124716*I
c0 =  2.23606797749978969641
w1 =  1.29215151748713051905 + 0.447592181078188966084*I
w2 =  1.42661373451784507587 - 0.809638480563018821074*I
w3 =  -0.134462217030714556824 + 1.25723066164120778716*I
P = (-i + 2 : 2*i + 4 : 1)
z1 = 0.570021538347107527781 + 0.464763405204697988575*I
z2 = -0.722129979140022991269 + 0.0171712241265090224910*I
Coordinates of z2 w.r.t. lattice basis, before reduction:
(-0.537523636351920682339, -0.205024112731912957992)
Coordinates of z2 w.r.t. lattice basis, after  reduction:
(0.462476363648079317661, 0.794975887268087042008)
Check that the coordinates of the elliptic exponential of z2 are close to those of P:
True True
Check that the Weierstrass P-function at wj/2 is ej for j=1,2,3:
True True True
Check that the Weierstrass P'-function at wj/2 is 0 for j=1,2,3:
True True True

Example 2: Elliptic Curve defined by y^2 = x^3 + (-78*i+104)*x + (-216*i-312) over Number Field in i with defining polynomial x^2 + 1
e1=3*i + 1, e2=-12*i - 4, e3=9*i + 3
|a0-b0|-|a0+b0| =  0.000000000000000000000  = zero to working precision
Check that the inequalities of equation (11) hold:
True True True
a0 =  1.47046851723128684330 - 2.04016608641756892920*I
b0 =  -3.22578581905571472955 - 2.32501487101070997214*I
c0 =  2.75099469475848456461 - 3.81680125374499001592*I
w  =  -0.299202931438725357131 + 1.10940038117892953703*I
w' =  1.14708588706988127437 + 0.0669743803747696096379*I
Check that |w|=|w'|: True
w1 =  0.423941477815577958621 + 0.588187380776849573333*I
w2 =  -0.723144409254303315752 + 0.521213000402079963695*I
Check that lattice basis is orthogonal: True
After reordering the ej: [1 + 3*I, -4 - 12*I, 3 + 9*I]
zP =  -0.425996625342074815789 - 0.0249125492373815392451*I
Coordinates of zP w.r.t. lattice basis, before reduction:
(-0.371346621959761800316, 0.371417754610223324669)
Coordinates of zP w.r.t. lattice basis, after  reduction:
(0.628653378040238199684, 0.371417754610223324669)
Check that the coordinates of the elliptic exponential of z2 are close to those of P:
True True
Check that the Weierstrass P-function at wj/2 is ej for j=1,2,3:
True True True
Check that the Weierstrass P'-function at wj/2 is 0 for j=1,2,3:
True True True

Example 3: Elliptic Curve defined by y^2 = x^3 + (-theta^2-theta-1)*x + (theta^2+theta) over Number Field in theta with defining polynomial x^3 - 2
e1=theta, e2=1, e3=-theta - 1
Case 1, using real embedding of theta = 1.25992104989487316477
a0 =  1.87612422291002530767
b0 =  0.509824528533958598087
c0 =  1.80552514518487755255
Check that the inequalities of equation (11) hold:
True True True
w  =  2.90130425944817643666 - 1.70677932803214980296*I
wp =  2.90130425944817643666 + 1.70677932803214980296*I
w1 =  2.90130425944817643666
w2 =  -1.70677932803214980296*I
Case 2, using complex embedding of theta = -0.629960524947436582383 + 1.09112363597172140356*I
a0 =  1.10851094368231305521 - 0.984314717135012190512*I
b0 =  0.436695170242853347267 - 1.24929666083200513980*I
c0 =  1.34004098848655674756 - 0.407123231806527507691*I
Check that the inequalities of equation (11) hold:
True True True
w1 =  1.28194824894788708943 + 1.88277404359595361783*I
w2 =  2.36557653380849535472 - 0.0380870029017041930759*I
w3 =  -1.08362828486060826529 + 1.92086104649765781091*I
Check that w1=w2+w3: True

Example 4: Elliptic Curve defined by y^2 = x^3 + (-2*i)*x + (-20*i-20) over Number Field in i with defining polynomial x^2 + 1
e1=-3*i - 1, e2=i + 3, e3=2*i - 2
a0 =  1.74628455779589152702 - 1.43161089573822132706*I
b0 =  0.910179721124454682609 - 2.19736822693561993208*I
c0 =  2.24711142509587014360 - 0.222507880301782604111*I
w1 =  0.816466897903126149042 + 1.10773333340066743861*I
w2 =  1.36061503191563570646 - 0.205956471672345587167*I
w3 =  -0.544148134012509557416 + 1.31368980507301302578*I
Check that the Weierstrass P-function at wj/2 is ej for j=1,2,3:
True True True
Check that the Weierstrass P'-function at wj/2 is 0 for j=1,2,3:
True True True


==> anc/elog_ex.sage <==
print 'Examples from the paper "The complex AGM, periods of elliptic curves'
print '  over $\CC$ and complex elliptic logarithms" by John E. Cremona and'
print '  Thotsaphon Thongjunthug.  arXiv:1011.0914 [math.NT]'
print
print
#
Qi.<i> = QuadraticField(-1)
ndigits = 100
nbits = int(ceil(ndigits*log(10.0)/log(2.0)))
C = ComplexField(nbits) ## for computations
C20 = ComplexField(71)  ##  20 decimal digits for printing
emb = Qi.embeddings(C)[1]
I = C(0,1)
pi = C(pi)
#
# Utility for constructing a curve from $e_1$, $e_2$, $e_3$ with $e_1+e_2+e_3=0$:
#
def eiCurve(e1,e2,e3=None):
       if e3 is None: e3 = -e1-e2
       assert e1+e2+e3 == 0
       a4 = e1*e2+e2*e3+e3*e1
       a6 = -e1*e2*e3
       return EllipticCurve([a4,a6])

################################################################################
#
# Example 1: non-rectangular
#
################################################################################
e1 = 3-2*i; e2 = 1+i; e3 = -4+i
E = eiCurve(e1,e2,e3)
print "Example 1: %s"%E
#
# Computation of period lattice basis:
#
print "e1=%s, e2=%s, e3=%s"%(e1,e2,e3)
Ce1 = emb(e1); Ce2=emb(e2); Ce3=emb(e3)
a0 = (Ce1-Ce3).sqrt(); b0 = (Ce1-Ce2).sqrt(); c0 = (Ce2-Ce3).sqrt()
print "Check that the inequalities of equation (11) hold:"
print (a0-b0).abs()<(a0+b0).abs(),  (a0-c0).abs()<(a0+c0).abs(),  (c0-I*b0).abs()<(c0+I*b0).abs()
print "a0 = ",C20(a0)
print "b0 = ",C20(b0)
print "c0 = ",C20(c0)
#
# These values have the required precision:
#
assert (a0^2-(e1-e3)).abs() < 10^(1-ndigits)
assert (b0^2-(e1-e2)).abs() < 10^(1-ndigits)
assert (c0^2-(e2-e3)).abs() < 10^(1-ndigits)
#
# Compute period lattice basis using Theorem 21:
#
w1 = pi/a0.agm(b0)
w2 = pi/c0.agm(I*b0)
w3 = I*pi/a0.agm(c0)
print "w1 = ",C20(w1)
print "w2 = ",C20(w2)
print "w3 = ",C20(w3)
#
# Elliptic logarithm computation.
#
# Note that:
#
# (1) Sage uses a Weierstrass equation of the form
# Y^2=(X-e1)(X-e2)(X-e3) without the factor 4;
#
# (2) the default sorting of the roots in Sage puts them in the order
# e3, e2, e1 so we have to change this order if we want to get the
# same elliptic logarithm value as in the paper;
#
# (3) by default the value is reduced with respect to the period
# lattice automatically, but we turn this off with 'reduce=False' in
# order to see the actual value returned by the algorithm.
#
L = E.period_lattice(emb)
#
# The lattice basis produced by default in this case consists of $w_1$
# and $-w_3$:
#
assert [C20(w) for w in [w1,-w3]] == [C20(w) for w in L.basis(prec=nbits)]
#
P = E(2-i,4+2*i) # corresponds to (2-i,8+4i) in the paper
print "P = %s"%P
z1 = L.elliptic_logarithm(P, prec=nbits, reduce=False)
print "z1 = %s"%C20(z1)
#
# To get the same value as in the paper (as produced from Algorithm
# 28) we must reorder the periods:
#
L._ei.reverse()
z2 = L.elliptic_logarithm(P, prec=nbits, reduce=False)
print "z2 = %s"%C20(z2)
# In fact, $z_2=z_1-w_1$:
L.coordinates(z2-z1) # = (-1,0) meaning -w1
#
# Before reduction modulo the lattice, z has the form x*w1+y*w2
# with |x|,|y| <= 1/2; after reduction, 0 <= x,y <1.
#
print "Coordinates of z2 w.r.t. lattice basis, before reduction:"
print L.coordinates(C20(z2))
print "Coordinates of z2 w.r.t. lattice basis, after  reduction:"
print L.coordinates(C20(L.reduce(z2)))
#
# The coordinates here differ from those in the paper, which are with
#  respect to a different lattice basis.
#
# Finally, we check the elliptic exponential (Weierstrass
# $\wp$-function) values:
#
eps = C(2)^(8-nbits)
print "Check that the coordinates of the elliptic exponential of z2 are close to those of P:"
print (L.elliptic_exponential(z2)[0] - emb(P[0])).abs() < eps,  (L.elliptic_exponential(z2)[1] - emb(P[1])).abs() < eps
print "Check that the Weierstrass P-function at wj/2 is ej for j=1,2,3:"
print (L.elliptic_exponential(w1/2)[0] - Ce1).abs() < eps, (L.elliptic_exponential(w2/2)[0] - Ce2).abs() < eps, (L.elliptic_exponential(w3/2)[0] - Ce3).abs() < eps
print "Check that the Weierstrass P'-function at wj/2 is 0 for j=1,2,3:"
print (L.elliptic_exponential(w1/2)[1]).abs()<eps , (L.elliptic_exponential(w2/2)[1]).abs()<eps , (L.elliptic_exponential(w3/2)[1]).abs()<eps
#
################################################################################
#
# Example 2: rectangular
#
################################################################################
e1 = 1+3*i; e2 = -4-12*i; e3 = 3+9*i
E = eiCurve(e1,e2,e3)
print
print "Example 2: %s"%E
print "e1=%s, e2=%s, e3=%s"%(e1,e2,e3)
Ce1 = emb(e1); Ce2=emb(e2); Ce3=emb(e3)
a0 = (Ce1-Ce3).sqrt(); b0 = -(Ce1-Ce2).sqrt(); c0 = (Ce2-Ce3).sqrt()
print "|a0-b0|-|a0+b0| = ",C20((a0-b0).abs()-(a0+b0).abs()), " = zero to working precision"
print "Check that the inequalities of equation (11) hold:"
print (a0-b0).abs()<=(a0+b0).abs(),  (a0-c0).abs()<(a0+c0).abs(),  (c0-I*b0).abs()<(c0+I*b0).abs()
print "a0 = ",C20(a0)
print "b0 = ",C20(b0)
print "c0 = ",C20(c0)
w = pi/a0.agm(b0)
wp = pi/a0.agm(-b0)
print "w  = ",C20(w)
print "w' = ",C20(wp)
print "Check that |w|=|w'|: %s"%( (w.abs() - wp.abs()).abs() < eps )
w1 = (w+wp)/2
w2 = (w-wp)/2
print "w1 = ",C20(w1)
print "w2 = ",C20(w2)
print "Check that lattice basis is orthogonal: %s"%( (w2/w1).real().abs() < eps)
#
# As before, we must permute the roots $e_j$ to agree with the
#  notation in the paper:
#
L = E.period_lattice(emb)
L._ei = [L._ei[j] for j in [1,0,2]]
print "After reordering the ej: %s"%L._ei
P = E(3+2*i,14-7*i) # corresponds to (3+2i,28-14i) in the paper
zP = L.elliptic_logarithm(P, prec=nbits, reduce=False)
print "zP = ",C20(zP)
print "Coordinates of zP w.r.t. lattice basis, before reduction:"
print L.coordinates(C20(zP))
print "Coordinates of zP w.r.t. lattice basis, after  reduction:"
print L.coordinates(C20(L.reduce(zP)))
print "Check that the coordinates of the elliptic exponential of z2 are close to those of P:"
print (L.elliptic_exponential(zP)[0] - emb(P[0])).abs() < eps,  (L.elliptic_exponential(zP)[1] - emb(P[1])).abs() < eps
print "Check that the Weierstrass P-function at wj/2 is ej for j=1,2,3:"
print (L.elliptic_exponential(w1/2)[0] - Ce2).abs()<eps, (L.elliptic_exponential(w2/2)[0] - Ce3).abs()<eps, (L.elliptic_exponential(w/2)[0] - Ce1).abs()<eps
print "Check that the Weierstrass P'-function at wj/2 is 0 for j=1,2,3:"
print (L.elliptic_exponential(w1/2)[1]).abs()<eps , (L.elliptic_exponential(w2/2)[1]).abs()<eps , (L.elliptic_exponential(w/2)[1]).abs()<eps

################################################################################
#
# Example 3: rectangular real embedding, non-rectangular complex embedding
#
################################################################################

K.<theta> = NumberField(x^3-2)
embR, embC = [K.embeddings(C)[j] for j in [2,1]]
e1 = theta; e2 = 1; e3 = -e1-e2
E = eiCurve(e1,e2,e3)
print
print "Example 3: %s"%E
print "e1=%s, e2=%s, e3=%s"%(e1,e2,e3)
print "Case 1, using real embedding of theta = %s"%C20(embR(theta))
Re1 = embR(e1); Re2=embR(e2); Re3=embR(e3)
a0 = (Re1-Re3).sqrt(); b0 = (Re1-Re2).sqrt(); c0 = (Re2-Re3).sqrt()
print "a0 = ",C20(a0)
print "b0 = ",C20(b0)
print "c0 = ",C20(c0)
print "Check that the inequalities of equation (11) hold:"
print (a0-b0).abs()<(a0+b0).abs(), (a0-c0).abs()<(a0+c0).abs(), (c0-I*b0).abs()==(c0+I*b0).abs()
w = pi/c0.agm(I*b0)
wp = pi/c0.agm(-I*b0)
print "w  = ",C20(w)
print "wp = ",C20(wp)
w1 = (w+wp)/2
w2 = (w-wp)/2
print "w1 = ",C20(w1)
print "w2 = ",C20(w2)
print "Case 2, using complex embedding of theta = %s"%C20(embC(theta))
Ce1 = embC(e3); Ce2=embC(e2); Ce3=embC(e1)  # note that e1,e3 have been swapped
a0 = (Ce1-Ce3).sqrt(); b0 = (Ce1-Ce2).sqrt(); c0 = (Ce2-Ce3).sqrt()
print "a0 = ",C20(a0)
print "b0 = ",C20(b0)
print "c0 = ",C20(c0)
print "Check that the inequalities of equation (11) hold:"
print (a0-b0).abs()<(a0+b0).abs(), (a0-c0).abs()<(a0+c0).abs(), (c0-I*b0).abs()<(c0+I*b0).abs()
w1 = pi/a0.agm(b0)
w2 = pi/c0.agm(I*b0)
w3 = I*pi/a0.agm(c0)
print "w1 = ",C20(w1)
print "w2 = ",C20(w2)
print "w3 = ",C20(w3)
print "Check that w1=w2+w3: %s"% ( (w1-(w2+w3)).abs() < eps)

################################################################################
#
# Example 4
#
################################################################################
Qi.<i> = QuadraticField(-1)
emb = Qi.embeddings(C)[1]
e1 = -1-3*i; e2 = 3+i; e3 = -2+2*i
E = eiCurve(e1,e2,e3)
print
print "Example 4: %s"%E
print "e1=%s, e2=%s, e3=%s"%(e1,e2,e3)
assert (e1-e3).abs() == (e2-e3).abs()
Ce1 = emb(e1); Ce2=emb(e2); Ce3=emb(e3)
a0 = (Ce1-Ce3).sqrt(); b0 = (Ce1-Ce2).sqrt(); c0 = (Ce2-Ce3).sqrt()
assert (a0-b0).abs()<(a0+b0).abs()
assert (a0-c0).abs()<(a0+c0).abs()
assert (c0-I*b0).abs()<(c0+I*b0).abs()
print "a0 = ",C20(a0)
print "b0 = ",C20(b0)
print "c0 = ",C20(c0)
w1 = pi/a0.agm(b0)
w2 = pi/c0.agm(I*b0)
w3 = I*pi/a0.agm(c0)
print "w1 = ",C20(w1)
print "w2 = ",C20(w2)
print "w3 = ",C20(w3)
assert (w1-(w2+w3)).abs() < eps
assert (w1/w3).real() == 0.5
L = E.period_lattice(emb)
print "Check that the Weierstrass P-function at wj/2 is ej for j=1,2,3:"
print (L.elliptic_exponential(w1/2)[0] - Ce1).abs()<eps , (L.elliptic_exponential(w2/2)[0] - Ce2).abs()<eps , (L.elliptic_exponential(w3/2)[0] - Ce3).abs()<eps
print "Check that the Weierstrass P'-function at wj/2 is 0 for j=1,2,3:"
print (L.elliptic_exponential(w1/2)[1]).abs()<eps , (L.elliptic_exponential(w2/2)[1]).abs()<eps , (L.elliptic_exponential(w3/2)[1]).abs()<eps

